Qutrit and Qubit Circuits for Three-Flavor Collective Neutrino Oscillations

We explore the utility of qutrits and qubits for simulating the flavor dynamics of dense neutrino systems. The evolution of such systems impacts some important astrophysical processes, such as core-collapse supernovae and the nucleosynthesis of heavy nuclei. Many-body simulations require classical resources beyond current computing capabilities for physically relevant system sizes. Quantum computers are therefore a promising candidate to efficiently simulate the many-body dynamics of collective neutrino oscillations. Previous quantum simulation efforts have primarily focused on properties of the two-flavor approximation due to their direct mapping to qubits. Here, we present new quantum circuits for simulating three-flavor neutrino systems on qutrit- and qubit-based platforms, and demonstrate their feasibility by simulating systems of two, four and eight neutrinos on IBM and Quantinuum quantum computers.

==> neutrinos_qubit_qcs.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Mar 20 11:54:08 2024

@author:Francesco Turro

Neutrinos' modules for computing quantum circuit in qiskit

"""
from qutip import * 
import numpy as np
from scipy.linalg import logm
import numpy as np
from qiskit import *
import matplotlib.pyplot as plt
from qiskit.quantum_info.operators import Operator 
import matplotlib as mpl
import scipy.linalg as linsci


def fullobj(A):
    try:
        return Qobj(A.full())
    except:
        return Qobj(A)

def cancel_phase(A):
    return np.exp(-1j*np.angle(A[0,0]))*A

# Neutrino parameters

deltam=7.42*1e-12
DeltaM=2.4*1e-15

theta12=33.41/180*np.pi
theta23=49.1/180*np.pi
theta13=8.54/180*np.pi
deltaCP=197/180*np.pi


gell_mann={}
gell_mann[1]=np.array([[0,1,0],[1,0,0],[0,0,0]])
gell_mann[2]=np.array([[0,-1j,0],[1j,0,0],[0,0,0]])
gell_mann[3]=np.array([[1,0,0],[0,-1,0],[0,0,0]])
gell_mann[4]=np.array([[0,0,1],[0,0,0],[1,0,0]])
gell_mann[5]=np.array([[0,0,-1j],[0,0,0],[1j,0,0]])
gell_mann[6]=np.array([[0,0,0],[0,0,1],[0,1,0]])
gell_mann[7]=np.array([[0,0,0],[0,0,-1j],[0,1j,0]])
gell_mann[8]=np.array([[np.sqrt(1./3.),0,0],[0,np.sqrt(1./3.),0],[0,0,-np.sqrt(4./3.)]])
gell_mann[9]=np.eye(3)

# qutrit Gell-Mann matrices
for key in gell_mann.keys():
    gell_mann[key]=Qobj(gell_mann[key])
sum_gell=fullobj(tensor(0.000*qeye(3),qeye(3)))
for i in range(1,9):
    sum_gell+=fullobj(tensor(gell_mann[i],gell_mann[i]))

# 2 qubit Gell-Mann matrices
gell_mann_2qubits={}
for ind in range(1,10,1):
    gell_mann_2qubits[ind]=np.insert(gell_mann[ind].full(),3,np.zeros(3),axis=1).reshape((3,4))
    gell_mann_2qubits[ind]=np.insert(gell_mann_2qubits[ind],3,np.zeros(4),axis=0).reshape((4,4))
    
#Pontecorvo–Maki–Nakagawa–Sakata matrix 
PNMS=Qobj([[1,0,0],[0,np.cos(theta23),np.sin(theta23)],[0,-np.sin(theta23),np.cos(theta23)]])
PNMS=PNMS*Qobj([[np.cos(theta13),0,np.sin(theta13)*np.exp(-1j*deltaCP)],[0,1,0],[-np.sin(theta13)*np.exp(1j*deltaCP),0,np.cos(theta13)]])
PNMS=PNMS*Qobj([[np.cos(theta12),np.sin(theta12),0],[-np.sin(theta12),np.cos(theta12),0],[0,0,1]])

PNMS_2qubits=np.copy(PNMS.full())
PNMS_2qubits=np.insert(PNMS_2qubits,3,np.zeros(3),axis=1).reshape((3,4))
PNMS_2qubits=np.insert(PNMS_2qubits,3,np.zeros(4),axis=0).reshape((4,4))
PNMS_2qubits[3,3]=1
PNMS_2qubits_dag=np.conjugate(PNMS_2qubits.T)


# Useful modules for Francesco: scroll down to 1-body

def find_physical_states(Nnu):
    physical_state=[]
    for ii in range(4**Nnu):
        txt=np.base_repr(ii, base=4,padding=4)
        if(txt.find("3")==-1):
            physical_state.append(ii)
    return physical_state


def qobj_matrix(QC_print,index=None):
    A=Qobj(QC_print).full()
    if(index==None):
            return Qobj(QC_print)
    else:
        return cancel_phase(Qobj(A[index[0]:index[1],index[0]:index[1]]))

def qc_matrix(qc,index=None):
    QC_print=np.round(Operator(qc).data,10)
    return qobj_matrix(QC_print,index=index)

    
def pauli_decomp(nqubits,H_m):
    counts=0
    paulis=[qeye(2),sigmax(),sigmay(),sigmaz()]
    print_pauli=['I','X','Y','Z']
    print("n-qubit\t\t Pauli decomp\t\t\t coef")
    nbody_number=np.zeros(nqubits)
    for qsta in range(4**nqubits):
        ind=np.base_repr(qsta, base=4,padding=nqubits)
        tens=tensor([paulis[int(ind[index])] for index in range(-nqubits,0,1)])
        exp=((fullobj(tens)*Qobj(H_m)).tr())/2**nqubits
        n_gate_qubit=np.count_nonzero(ind)
        if(np.abs(exp)>1e-8):
            print_matrix=[print_pauli[int(ind[index])] for index in range(-nqubits,0,1)]
            print_matrix=str(print_matrix)
            identity_number=print_matrix.count('I')
            nbody=nqubits-identity_number
            for nn in range(1,nqubits+1):
                if(nbody==nn):
                    nbody_number[nn-1]+=1
            print(nqubits-identity_number,"\t\t",print_matrix,"\t\t",exp)
            counts+=1
    print("# Pauli string",counts)
    print(nbody_number)


###################################################################################################################
 # 1-BODY  
###################################################################################################################

def qc_1body(qc,qnu,T3,T8,dt):
    mat=Qobj(-1j*dt*gell_mann[3]*T3-1j*dt*gell_mann[8]*T8).expm()
    mat=(Qobj(PNMS)*mat*Qobj(PNMS).dag()).full()
    mat=np.insert(mat,3,0,axis=0)
    mat=np.insert(mat,3,0,axis=1)
    mat[3,3]=1.
    qc.unitary(mat,[qnu,qnu+1],label="1body")
    qc=qc.decompose()

def qc_PNMS_dag(qc,qnu):
    qc.unitary(PNMS_2qubits_dag,[qnu,qnu+1],label="PNMS")
    qc=qc.decompose()
    return qc

def qc_PNMS(qc,qnu):
    qc.unitary(PNMS_2qubits,[qnu,qnu+1],label="PNMS")
    qc=qc.decompose()
    return qc


###################################################################################################################
 # 2-BODY  
###################################################################################################################

# Francesco's quantum circuit

def Ut_diag(qc,q0,q1):
    phi=-(np.pi/4)
    fact=1.
    qc.cx(q0,q1)
    qc.ry(-phi*fact,q0)
    qc.cx(q1,q0)
    qc.ry(phi*fact,q0)
    qc.cx(q0,q1)

def Ut(qc,q0,q1,dt):
    phi=-np.pi/4
    fact=1.
    qc.cx(q0,q1)
    qc.ry(-phi*fact,q0)
    qc.cx(q1,q0)
    qc.ry(phi*fact,q0)
    qc.rz(-dt,q1)
    qc.cx(q0,q1)


def neutrinos_qc(qc,qubits,dt):
    [q0,q1,q2,q3]=qubits
    Ut(qc,q1,q3,-dt)
    Ut(qc,q0,q2,-dt)

    qc.cx(q0,q1)
    qc.rz(2*dt,q1)
    qc.cx(q0,q1)
    qc.rz(-dt,q2)


    qc.cx(q1,q2)
    qc.rz(-dt,q2)
    qc.cx(q0,q2)
    qc.rz(dt,q2)
    qc.cx(q1,q2)


    qc.rz(-dt,q3)

    qc.cx(q0,q3)
    qc.rz(-dt,q3)
    qc.cx(q1,q3)
    qc.rz(dt,q3)
    qc.cx(q0,q3)
    qc.cx(q1,q3)
    qc.cx(q0,q2)

    Ut_diag(qc,q0,q2)
    Ut_diag(qc,q1,q3)
    
    
#########################################################
# Ivan's qc

def Simplify_R2(qc,q0,q1,q2,q3,thyy,thxx,thyy1,thxx1):
    qc.cx(q0,q2)
    qc.rx(thyy,q0)
    qc.rz(thxx,q2)
    qc.cx(q0,q2)
    qc.cx(q1,q3)
    qc.rx(thyy1,q1)
    qc.rz(thxx1,q3)
    qc.cx(q1,q3)


def R2(qc,q0,q1,thxx,thyy):
    qc.h(q0)
    qc.s(q0)
    qc.h(q1)
    qc.s(q1)
    qc.cx(q0,q1)
    qc.rx(thyy,q0)
    qc.rz(thxx,q1)
    qc.cx(q0,q1)
    qc.rz(-np.pi/2,q0)
    qc.rz(-np.pi/2,q1)
    qc.h(q1)
    qc.h(q0)

def R4(qc,q0,q1,q2,q3,thxzxz,thyzyz,thzxzx,thzyzy):
    qc.cz(q1,q2)
    qc.cz(q0,q3)
    R2(qc,q0,q2,thxzxz,thyzyz)
    R2(qc,q1,q3,thzxzx,thzyzy)
    qc.cz(q0,q3)
    qc.cz(q1,q2)
    
def ivan_qc(qc,dt,J,qnu1,qnu2):
    q0=qnu1
    q1=qnu1+1
    q2=qnu2
    q3=qnu2+1
    
    qc.rz(-np.pi/2,q2)
    qc.rz(-np.pi/2,q3)
    qc.cx(q3,q1)
    qc.cx(q2,q0)
    qc.rz(np.pi/2+J*dt/2,q1)
    qc.rz(np.pi/2+J*dt/2,q0)
    qc.ry(-np.pi/2-J*dt/2,q2)
    qc.ry(-np.pi/2-J*dt/2,q3)
    qc.cx(q1,q3)
    qc.cx(q0,q2)
    qc.ry(np.pi/2+J*dt/2,q2)
    qc.ry(np.pi/2+J*dt/2,q3)
    qc.cx(q3,q1)
    qc.cx(q2,q0)
    qc.rz(np.pi/2,0)    
    qc.rz(np.pi/2,1)    
    R4(qc,q0,q1,q2,q3,J*dt/2,J*dt/2,J*dt/2,J*dt/2)
    qc.h(q1)
    qc.h(q3)
    qc.s(q1)
    qc.s(q3)
    R4(qc,q0,q1,q2,q3,J*dt/2,J*dt/2,0.000,J*dt/2)
    qc.h(q1)
    qc.h(q3)
    qc.s(q1)
    qc.s(q3)

    qc.cz(q1,q2)
    qc.cz(q0,q3)  

    R2(qc,q0,q2,J*dt/2,J*dt/2)

    qc.cz(q0,q3)  
    qc.cz(q1,q2)
    qc.h(q1)
    qc.h(q3)
    qc.s(q1)
    qc.s(q3)


def ivan_qc_optimal(qc,dt,J,qnu1,qnu2):
    q0=qnu1*2
    q1=qnu1*2+1
    q2=qnu2*2
    q3=qnu2*2+1
    print(q0,q1,q2,q3)
    if(True):
        qc.rz(-np.pi/2,q2)
        qc.rz(-np.pi/2,q3)
        qc.cx(q3,q1)
        qc.cx(q2,q0)
        qc.rz(np.pi/2+J*dt/2,q1)
        qc.rz(np.pi/2+J*dt/2,q0)
        qc.ry(-np.pi/2-J*dt/2,q2)
        qc.ry(-np.pi/2-J*dt/2,q3)
        qc.cx(q1,q3)
        qc.cx(q0,q2)
        qc.ry(np.pi/2+J*dt/2,q2)
        qc.ry(np.pi/2+J*dt/2,q3)
        qc.cx(q3,q1)
        qc.cx(q2,q0)
        qc.rz(np.pi/2,0)    
        qc.rz(np.pi/2,1)    
    

    #R4(qc,q0,q1,q2,q3,J*dt/2,J*dt/2,J*dt/2,J*dt/2)
    qc.cz(q1,q2)
    qc.cz(q0,q3)
    qc.h(q0)
    qc.h(q2)
    qc.s(q0)
    qc.s(q2)
    qc.h(q1)
    qc.h(q3)
    qc.s(q1)
    qc.s(q3)
    Simplify_R2(qc,q0,q1,q2,q3,J*dt/2,J*dt/2,J*dt/2,J*dt/2)
    
    qc.rz(-np.pi/2,q0)
    qc.rz(-np.pi/2,q2)
    qc.h(q0)
    qc.h(q2)

    

    
    qc.cx(q2,q1)
    qc.rz(-np.pi/2,q2)
    
    qc.cx(q0,q3)
    qc.rz(-np.pi/2,q0)
    
    #R4(qc,q0,q1,q2,q3,J*dt/2,J*dt/2,0.000,J*dt/2)
    
    qc.h(q0)
    qc.h(q2)
    qc.s(q0)
    qc.s(q2)
    qc.h(q1)
    qc.h(q3)
    qc.s(q1)
    qc.s(q3)
    Simplify_R2(qc,q0,q1,q2,q3,J*dt/2,J*dt/2,J*dt/2,0)
    
    qc.rz(-np.pi/2,q0)
    qc.rz(-np.pi/2,q2)
    qc.h(q0)
    qc.h(q2)
    qc.cx(q2,q1)
    qc.rz(-np.pi/2,q2)
    qc.cx(q0,q3)
    qc.rz(-np.pi/2,q0)
     

    
    qc.h(q0)
    qc.h(q2)
    qc.s(q0)
    qc.s(q2)
    qc.cx(q0,q2)
    qc.rx(J*dt/2.,q0)
    qc.rz(J*dt/2.,q2)
    qc.cx(q0,q2)
    qc.rz(-np.pi/2,q0)
    qc.rz(-np.pi/2,q2)
    qc.h(q0)
    qc.h(q2)

    qc.cz(q0,q3)  
    qc.cz(q1,q2)
    qc.h(q1)
    qc.h(q3)
    qc.s(q1)
    qc.s(q3)
    
    
    
###########################################################################################################################################################################
#Full quantum circuit that prepares the flavor neutrino states and merge 1- and 2- body qcs
###########################################################################################################################################################################
# N_nu: number of neutrinos
# initial_state_list: list of neutrino flavor to be implemented on quantum processor
def preparation_neutrinos_qc(N_nu,initial_state_list):
    qc=QuantumCircuit(2*N_nu)
    for nu in range(N_nu):
        if(initial_state_list[nu]=='e'):
            a=0
        elif(initial_state_list[nu]=='mu'):
            qc.x(2*nu)
        elif(initial_state_list[nu]=='tau'):
            qc.x(2*nu+1)
        else:
            print("Error")
            return
    return qc 

# we need to compute the correct implementation of J_ij matrix on linear chain with swaps
def sorting_J_ij_matrix_for_swap(J_list):
    N_nu=J_list.shape[0]
    qubit_label=np.linspace(0,N_nu-1,N_nu,dtype=np.int8)
    J_list_1d=[]
    for nu1 in range(N_nu//2):
        # useful obj for swap
        qubit_swap=np.copy(qubit_label)
        for nq in range(N_nu//2):
            J_list_1d.append(J_list[qubit_label[2*nq],qubit_label[2*nq+1]])
            #swap qubit label
            qubit_label[2*nq]=qubit_swap[2*nq+1]
            qubit_label[2*nq+1]=qubit_swap[2*nq]
        # useful obj for swap
        qubit_swap=np.copy(qubit_label)
        for nq in range(0,N_nu//2-1):
            J_list_1d.append(J_list[qubit_label[2*nq+1],qubit_label[2*nq+2]])
            #swap qubit label
            qubit_label[2*nq+2]=qubit_swap[2*(nq)+1]
            qubit_label[2*nq+1]=qubit_swap[2*(nq)+2]
    return np.array(J_list_1d)

# final quantum circuit
# N_nu: number of neutrinos
# initial_state_list: list of neutrino flavor to be implemented on quantum processor
# theta_3,theta_8, J_list: interaction parameters (1-body and 2-body)
# dt: time step
# N_step: number of time steps
# alltoall: flag True alltoall connectivity False Linear chain
# preparation: flag if True prepare the neutrino flavor states
# qc_flag: =['Francesco','Ivan'] choose the quantum circuit idea
# measure: measure flag if True it measure the qubits

def qc_neutrinos_all(N_nu,initial_state_list,theta_3,theta_8,dt,N_step,J_list,
                     alltoall=False,preparation=True,qc_flag="Francesco",measure_flag=True):
        if(preparation):
            circ=preparation_neutrinos_qc(N_nu,initial_state_list)
        else:
            circ=QuantumCircuit(2*N_nu)
        
        list_1part=[[4*n0,4*n0+1,4*n0+2,4*n0+3]  for n0 in range(N_nu//2)] 
        list_2part=[[4*n0+2,4*n0+3,4*n0+4,4*n0+5]  for n0 in range(N_nu//2-1)]
        for nu0 in range(N_nu):
            qc_1body(circ,2*nu0,theta_3,theta_8,dt*N_step)
        for ti in range(N_step):
            if(alltoall):
                for nu0 in range(N_nu):
                    for nu1 in range(nu0+1,N_nu):
                        if(qc_flag=="Francesco"):
                            neutrinos_qc(circ,[2*nu0,2*nu0+1,2*nu1,2*nu1+1],dt*J_list[nu0,nu1])
                        elif(qc_flag=="Ivan"):                  
                            ivan_qc_optimal(qc,dt,J_list[nu0,nu1],nu0,nu1)
            else:
                # Computing the correct order of implementation of Jij matrix
                if(len(J_list.shape)>1):
                    J_list=sorting_J_ij_matrix_for_swap(J_list)
                # I have N*(N-1)/2 interactions, with two layers I implement N/2+(N/2-1)=N-1 terms
                # I need to repeat these two layers N/2 times
                ii=0
                for t_trotter in range(N_nu//2):  
                    if(qc_flag=="Francesco"):
                        for qubit in  list_1part:
                            neutrinos_qc(circ,qubit,J_list[ii]*dt+np.pi/4)
                            ii+=1
                        #circ.barrier()
                        for qubit in  list_2part:
                            neutrinos_qc(circ,qubit,J_list[ii]*dt+np.pi/4)
                            ii+=1
                        #circ.barrier()
                        
                    else:
                        for nu0 in range(N_nu):
                            ivan_qc_optimal(qc,dt,J_list[ii],nu0,nu0+1)
                            ii+=1
                        for nu0 in range(N_nu-1):
                            ivan_qc_optimal(qc,dt,J_list[ii],nu0+1,nu0+2)
                            ii+=1            
        if(measure_flag):
            circ.measure_all()
        return circ

